Reducing Disorder: An Information-Theory Formulation of MEV

Maximal Extractable Value (MEV) has garnered significant attention in the cryptocurrency community. Such attention is a consequence of the revenue that can be generated from MEV, as well as the risks MEV poses to the fundamental value proposition of the underlying blockchain technology. In this work, we provide an information-theoretic formulation of MEV. With this formulation, we make common statements about MEV mathematically rigorous. For example, we show that i) all non-trivial blockchains and decentralised applications must generate MEV; ii) how MEV can be reduced at the expense of user expressibility; and iii) how MEV can be good or bad from an information theoretic standpoint.

==> aspell-check.sh <==
#! /bin/bash
# ------------------------------------------------------------------
# Spell checking of the source file (Bash version for Linux)
# Usage: ./aspell-check.sh
# ------------------------------------------------------------------

# Check if Aspell exists, otherwise print instructions and exits
hash aspell 2>/dev/null || { cat aspell-check.readme; exit 1; }

# Run Aspell
aspell --home-dir=. --lang=en --mode=tex --add-tex-command="nospellcheck p" check Source/paper.tex


==> update-from.sh <==
#! /bin/bash
# ----------------------------------------------
# Updates the files in a folder with those from a more recent
# version of PaperShell
#
# Usage: ./update-from.sh path
# where path is the path to the root folder of an up-to-date copy of
# PaperShell. The script takes care not to overwrite paper.tex, but
# updates everything else.
# ----------------------------------------------
rsync -aP --exclude 'paper.*' --exclude '*.inc.tex' --exclude '.git' --exclude 'fig' --exclude '*~' --exclude 'authors.txt' --exclude 'Readme.md' --exclude 'Source/abstract.tex' $1/ ./
echo "Update done. Don't forget to manually update paper.tex in case"
echo "its structure has changed in the new version of PaperShell."

==> zip-export.sh <==
#! /bin/bash

# The name of the output archive
outarchive=paper.zip

# The name of the generated PDF (we won't include it)
papername=paper.pdf

echo "Zipping contents of folder Export into $outarchive"
pushd Export > /dev/null
zip -9 -r --exclude=\*~ --exclude=$papername --exclude=\*.log --exclude=\*.out ../$outarchive .
popd > /dev/null

